Conformal moments of the two-loop coefficient functions in DVCS

We develop a new technique and calculate conformal (Gegenbauer) moments of the two-loop coefficient functions in Deeply Virtual Compton Scattering (DVCS). These results are necessary for the extraction of the generalized parton distributions from the experimental data to the NNLO accuracy within the Mellin-Barnes approach.

==> anc/CFs_With_Transversity.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(* Coeffcient Functions in N space *)*)
(*(* L=ln(Q^2/mu^2)*)
(**)
(*   NonSinglet CFs: CVector0[N,L],CAxial0[N,L]         LO     e_q^2*)
(*   *)
(*                   CVector1[N,L],CAxial1[N,L]         NL0    e_q^2 a_s C_F*)
(*   *)
(*                   CVectorbeta[N,L],CAxialbeta[N,L]   NNLO   e_q^2 a_s^2 beta_0 C_F*)
(*                   CVectorP[N,L],CAxialP[N,L]         NNLO   e_q^2 a_s^2 C_F^2*)
(*                   CVectorNP[N,L],CAxialNP[N,L]       NNLO   e_q^2 a_s^2 C_F/Nc*)
(* *)*)
(**)
(*(* PURE SINGLET *)
(*   VectorPS[N,L]  NNL0 a_s^2 1/2(sum_q e_q^2 ) CF*)
(*   AxialPS[N,L]   NNL0 a_s^2 1/2(sum_q e_q^2 ) CF*)
(**)
(**)*)
(**)
(*(* GLUON CFs*)
(*            Cgluon1V[N,L]        NL0 a_s 1/2(sum_q e_q^2 ) CF  (vector)*)
(*            Cgluon1A[N,L]        NL0 a_s 1/2(sum_q e_q^2 ) CF  (axial vector)*)
(**)
(*            Cgluon2VF[N,L]       NNL0 a_s 1/2(sum_q e_q^2 ) CF^2    (vector)*)
(*            Cgluon2VA[N,L]       NNL0 a_s 1/2(sum_q e_q^2 ) CF*CA    (vector)*)
(**)
(*            Cgluon2AF[N,L]       NNL0 a_s 1/2(sum_q e_q^2 ) CF^2    (axial vector)*)
(*            Cgluon2AA[N,L]       NNL0 a_s 1/2(sum_q e_q^2 ) CF*CA    (axial vector)*)
(**)*)
(**)
(*(* Gluon Transversity *)
(*		    Cgluon1T[N,L]        NLO a_s (sum_q e_q^2 ) *)
(*		    Cgluon2T[N,L]        NNL0 a_s^2 (sum_q e_q^2 )*)
(**)*)
(**)
(**)
(*(* CqVector=eq^2 CVectorNS + Sigma_Q*VectorPS *)*)
(*(* CqAxial=eq^2 CAxialNS + Sigma_Q*AxialPS *)*)
(*(* CVectorNS =CVector0 + as*CF*CVector1 +as^2*CF(CF*CVectorP + 1/Nc*CvectorNP + beta0*CVectorbeta) *)*)
(*(* CAxialNS =CAxial0 + as*CF*CAxial1 + as^2*CF(CF*CAxialP + 1/Nc*CAxialNP + beta0*CAxialbeta) *)*)


(* ::Input:: *)
(*<<HarmonicSums.m;*)


(* ::Section:: *)
(*Gluon Vector CFs*)


(* ::Input:: *)
(*Cgluon1V[N_,L_]=(-(2H+1)(S[1,N]-1/2H)-1/2+1/2L*(1+2H))/.{H->1/N/(N+1)};*)
(**)
(*Cgluon2VF[N_,L_]=(-L^2(2H+1)(S[1,N]-1/4(3+2H))*)
(*                                        +L*((2H+1)(4S[1,N]^2 -Zeta[2]+2H^2+4H-2) -8H(1+H)S[1,N]+6H)*)
(*                                        -2(4*S[-2,N]+3)/(N-2)/(N+3)*)
(*                                       -(8H-1)*(2*S[-2,1,N]-S[-3,N])*)
(*                                       +16*H*S[1,N]*S[-2,N] *)
(*                                       -5/3*(1-4H)S[3,N]  *)
(*                                       -10/3*(1+2H)S[1,N]^3 *)
(*                                      + (-3+5 H+10 H^2) S[1,N]^2*)
(*                                      -H*(21+16H)*S[-2,N]*)
(*                                      +Zeta[2]*(2H+1)S[1,N]*)
(*                                      +1/2 (5-6 H-48 H^2-24 H^3)S[1,N]*)
(*                                      +(7-10H)Zeta[3]*)
(*                                       +Zeta[2]*(1/4-H-H^2)*)
(*                                       +1/4*(-2-52H+49H^2+68H^3+20H^4)*)
(*  )/.{H->1/N/(N+1)};*)
(**)
(*Cgluon2VA[N_,L_] =(L^2*(-(2H+1)*S[1,N]-2H(H+2)+6/(N-1)/(N+2))*)
(*                                          +L*(-2((N-1)(N+2)(2S[-2,1,N]-S[-3,N]+1/2Zeta[3]) *)
(*                                          -(2H+1)(S[1,N]^2+Zeta[2])*)
(*                                           -(1+4H)S[-2,N ] *)
(*                                          +12(S[1,N]-1)/(N-1)/(N+2) *)
(*                                          -(2+7H+2H^2)S[1,N] *)
(*                                         +4H^2(H+3)+25/2H-1/2))*)
(*                                         +  12/(N-1)/(N+2)(2S[1,N]^2-S[-2,N]-Zeta[2]-4S[1,N]+3) *)
(*                                         +6(N-1)(N+2)(2S[-2,1,1,N]-S[-3,1,N]-S[-2,2,N]*)
(*                                         +2/3*(2S[1,-2,1,N]-S[-3,1,N]-S[1,-3,N]) *)
(*                                       + 1/2* S[-4,N]*)
(*                                       +1/3(S[-2,1,N]-1/2S[-3,N]) *)
(*                                       +1/3*Zeta[2]S[-2,N] *)
(*                                        +2/15*Zeta[2]^2*)
(*                                       +1/3Zeta[3]*S[1,N]*)
(*                                      +1/12Zeta[3])*)
(*                                       - 2/3(1+2H)S[1,N]^3*)
(*                                      -1/3(1+14H)S[3,N]*)
(*                                      -8H*S[-2,N]*S[1,N] *)
(*                                      -6(S[-2,1,N]-1/2S[-3,N])*)
(*                                     -(4H^2+14H+5)S[1,N]^2*)
(*                                    +2(H^2+H-5/4)*Zeta[2]*)
(*                                   +2(3H-2)Zeta[3]*)
(*                                  +(8H^2-2H-1/2)*S[-2,N]*)
(*                                   +S[1,N]*(12H^3+42H^2+46H-11/2+4*Zeta[2]H)*)
(*                                  -10H^4-38H^3-95/2H^2-29H-2)/.{H->1/N/(N+1)};*)
(**)


(* ::Section:: *)
(*Gluon Axial Vector CFs*)


(* ::Input:: *)
(*Cgluon1A[N_,L_]=((2H-1)(S[1,N]-1/2H+1/2)+1/2L*(1-2H))/.{H->1/N/(N+1)};*)
(**)
(*Cgluon2AF[N_,L_]=(+L^2(2H-1)(S[1,N]-1/4(3+2H))*)
(*                                        -L*((2H-1)(4S[1,N]^2 -4H*S[1,N] +2H^2+H-Zeta[2]-2) )*)
(*                                        +24*(S[-2,N]+1)/(N-1)/(N+2)*)
(*                                       +(8H+1)*(2*S[-2,1,N]-S[-3,N])*)
(*                                       -16*H*S[1,N]*S[-2,N] *)
(*                                       -5/3*(1+4H)S[3,N]   *)
(*                                      + (2H-1)(10/3*S[1,N]+3-5 H) S[1,N]^2*)
(*                                      +(9*H-2)*S[-2,N]*)
(*                                      +(5/2-9H+12H^3+Zeta[2]*(-2H+1))S[1,N]*)
(*                                      +(10H+7)Zeta[3]*)
(*                                       +Zeta[2]*(-3/4+H+H^2)*)
(*                                       +1/4*(-2-100H+33H^2+8H^3-20H^4)*)
(*  )/.{H->1/N/(N+1)};*)
(**)
(**)
(*Cgluon2AA[N_,L_]=(L^2(2H-1)(S[1,N]-2H)*)
(*                                          -2L*((N-1)(N+2)*(2S[-2,1,N]-S[-3,N]+Zeta[3]/2) *)
(*                                                         +(2H-1)(S[1,N]^2+Zeta[2])*)
(*                                                          +(4H-1)S[-2,N]*)
(*                                                          +H(3-10H)S[1,N]*)
(*                                                           -1/2+5/2H +2H^2+6H^3)*)
(*                                        +2(N-1)(N+2)*( *)
(*                                                           +(2S[-2,1,N]-S[-3,N])*S[1,N]*)
(*                                                          -(2S[1,1,-2,N]-S[2,-2,N]-S[1,-3,N]+1/2S[-4,N])*)
(*                                                           +S[-2,N]*S[1,N]^2*)
(*                                                            +1/2(2S[-2,1,N]-S[-3,N])*)
(*                                                            +Zeta[2]S[-2,N]*)
(*                                                             +Zeta[3]S[1,N]*)
(*                                                          +2/5Zeta[2]^2*)
(*                                                           +1/4Zeta[3]     )*)
(*                                                    -12(S[-2,N]+1)/((N-1)(N+2))*)
(*                                                     +(8H-5)*(2S[-2,1,N]-S[-3,N])*)
(*                                                      +8H*S[-2,N]S[1,N]*)
(*                                                       +1/3(14H-1)*S[3,N]*)
(*                                                        +2/3(2H-1)S[1,N]^3*)
(*                                                       + (22H-9/2)*S[-2,N]*)
(*                                                      + (2H-20H^2+1)*S[1,N]^2*)
(*                                                       +2*S[1,N]*(14H^3+7H^2+5H-7/4-2H*Zeta[2])*)
(*                                                      -Zeta[3]*(5+2H)*)
(*                                                    +Zeta[2]*(2H^2+8H-5/2)*)
(*                                                  -14H^4-6H^3+41/2H^2+17H-2*)
(*)/.{H->1/N/(N+1)};*)
(**)


(* ::Section:: *)
(*Gluon Transversity*)


(* ::Input:: *)
(*Cgluon1T[N_, L_] = 1;*)


(* ::Input:: *)
(*Cgluon2T[N_,L_] = -2*L*CA*S[1,N] + CF*(-2+S[1,N]) + CA*(1 + 3*S[1,N] - 2*S[2,N] + 4*S[1,1,N]);*)


(* ::Section:: *)
(*Pure Singlet CFs*)


(* ::Input:: *)
(*VectorPS[N_,L_]=(4*L^2(4/(N-1)/(N+2) -2*H^2-3* H)*)
(*                               + 16*L(-4*(S[1,N]-1)/(N-1)/(N+2) *)
(*                              +H(2*S[-2,N] +(2*H+3)*S[1,N]+Zeta[2]-2*H^2-5*H-9/2))*)
(*                               +32/(N-1)/(N+2)*(2*S[1,N]^2-S[-2,N]-4*S[1,N]-Zeta[2]+3)*)
(*                                +H*(-32*S[1,N]*S[-2,N]*)
(*                                           -16*(2S[-2,1,N]-S[-3,N])*)
(*                                           -48*S[1,N]^2*)
(*                                           -24 *S[-2,N]*)
(*                                           + 144*S[1,N]*)
(*                                           -16*Zeta[2]*S[1,N]*)
(*                                          -8*Zeta[3]*)
(*                                          +4*Zeta[2]*)
(*                                          -84*)
(*                                          -H*(+ 32*S[1,N]^2*)
(*                                                    -16*S[-2,N]*)
(*                                                    -160*S[1,N]*)
(*                                                    -8*Zeta[2]*)
(*                                                    +140 )*)
(*                                                    +4*H^2*(16*S[1,N]-33)*)
(*                                                    -40*H^3  )*)
(*)/.{H->1/N/(N+1)};*)
(**)
(*AxialPS[N_,L_]=(4*L^2*H*(2H-1)*)
(*                               + 16*L*H*( 2*S[-2,N] *)
(*                                                       +S[1,N]*(1-2*H)*)
(*                                                       +Zeta[2]*)
(*                                                        +1*)
(*                                                      +H *)
(*                                                      +2*H^2)*)
(*                               +32/(N-1)/(N+2)*(S[-2,N]+1)*)
(*                                -4*H*(+8*S[1,N]*S[-2,N]*)
(*                                              +4*(2S[-2,1,N]-S[-3,N])*)
(*                                           +4*S[1,N]^2*)
(*                                           +18*S[-2,N]*)
(*                                           + 8*S[1,N]*)
(*                                           +4*Zeta[2]*S[1,N]*)
(*                                          +2*Zeta[3]*)
(*                                          +5*Zeta[2]*)
(*                                          +14)*)
(*                                 +8H^2*(+ 4*S[1,N]^2*)
(*                                                    +2*S[-2,N]*)
(*                                                    -4*S[1,N]*)
(*                                                    +Zeta[2]*)
(*                                                    -8 )*)
(*                                                    +4*H^3*(3-16*S[1,N])*)
(*                                                    +40*H^4  *)
(*)/.{H->1/N/(N+1)};*)
(**)
(**)
(**)
(**)


(* ::Section:: *)
(*NonSinglet CFs*)


(* ::Input:: *)
(*(* CqVector=eq^2 CVectorNS + Sigma_Q*VectorPS *)*)
(*(* CqAxial=eq^2 CAxialNS + Sigma_Q*AxialPS *)*)
(*(* CVectorNS =CVector0 +as*CF*CVector1 +as^2*CF(CF*CVectorP +1/Nc*CvectorNP +beta0*CVectorbeta) *)*)
(*(* CAxialNS =CAxial0 +as*CF*CAxial1 +as^2*CF(CF*CAxialP +1/Nc*CAxialNP +beta0*CAxialbeta) *)*)


(* ::Subsection:: *)
(*Leading Order*)
(**)


(* ::Input:: *)
(*CVector0[N_,L_]=1;    (* N is even *) *)
(**)
(*CAxial0[N_,L_]=1;      (* N is odd *) *)


(* ::Subsection:: *)
(*One loop functions*)


(* ::Input:: *)
(*CVector1[N_,L_]=(4*S[1,N]^2*)
(*                                      -4*H*S[1,N]*)
(*                                      +2*H^2*)
(*                                      +5*H*)
(*                                      -9 *)
(*                                     -L*(4*S[1,N]-2*H-3))/.{H->1/N/(N+1)};*)
(**)
(*CAxial1[N_,L_]= (4*S[1,N]^2*)
(*                                      -4*H*S[1,N]*)
(*                                      +2*H^2*)
(*                                      +3*H*)
(*                                      -9*)
(*                                     -L*(4*S[1,N]-2*H-3))/.{H->1/N/(N+1)};    *)


(* ::Subsection:: *)
(*Two loop functions*)


(* ::Input:: *)
(*CVectorbeta[N_,L_]=(1/2*L^2*(4S[1,N]-2*H-3)*)
(*                                              +L*(-4S[1,N]^2 *)
(*                                                        +4*S[1,N]*H*)
(*                                                        -20/3*S[1,N]*)
(*                                                        -4*H^2*)
(*                                                        -5/3*H*)
(*                                                         +2*Zeta[2]*)
(*                                                         +19/2) *)
(*                                            +4/3*S[3,N] *)
(*                                           + 8/3*S[1,N]^3 *)
(*                                           +20/3*S[1,N]^2*)
(*                                           +4*S[-2,N] *)
(*                                           +38/9*S[1,N]*)
(*                                           -Zeta[3] *)
(*                                           -8/3*Zeta[2]*)
(*                                          -4*H*S[1,N]^2*)
(*                                          +2*S[-2,N]*H *)
(*                                          +10/3*S[1,N]*H*)
(*                                          +8*S[1,N]*H^2*)
(*                                         +Zeta[2]*H*)
(*                                         -5*H^3*)
(*                                         -5*H^2 *)
(*                                        +121/18*H*)
(*                                       -457/24)/.{H->1/N/(N+1)};    *)
(**)
(**)
(**)
(*CAxialbeta[N_,L_]=(1/2*L^2*(4S[1,N]-2*H-3)*)
(*                                              +L*(-4S[1,N]^2 *)
(*                                                        +4*S[1,N]*H*)
(*                                                        -20/3*S[1,N]*)
(*                                                        -4*H^2*)
(*                                                        +1/3*H*)
(*                                                         +2*Zeta[2]*)
(*                                                         +19/2)*)
(*                                            +4/3*S[3,N]*)
(*                                           + 8/3*S[1,N]^3*)
(*                                           +20/3*S[1,N]^2*)
(*                                           +38/9*S[1,N]*)
(*                                           -Zeta[3]*)
(*                                           -14/3*Zeta[2]*)
(*                                          -4*H*S[1,N]^2*)
(*                                          -2*S[-2,N]*H*)
(*                                          -2/3*S[1,N]*H*)
(*                                          +8*S[1,N]*H^2*)
(*                                         -Zeta[2]*H*)
(*                                         -5*H^3*)
(*                                         -H^2 *)
(*                                        +115/18*H*)
(*                                       -457/24)/.{H->1/N/(N+1)};    *)


(* ::Input:: *)
(*CVectorP[N_,L_]=( 1/2*L^2*(4*S[1,N]-2*H-3)^2*)
(*                                                    +L*(-16*S[1,N]^3*)
(*                                                               -8*S[3,N]*)
(*                                                               +12*S[1,N]^2*(1+2*H)*)
(*                                                               +8*H*S[-2,N]*)
(*                                                               +4*S[1,N]*(19/3-10*H-6H^2+4*Zeta[2])*)
(*                                                               + 8*H^3*)
(*                                                                 +32*H^2*)
(*                                                                 +67/3*H*)
(*                                                                 -47/2*)
(*                                                                 -4*Zeta[2]*H*)
(*                                                                 -6*Zeta[2]*)
(*                                                                  +4*Zeta[3])*)
(*                                                       +8*S[1,N]^4*)
(*                                                       -8*(2*S[1,3,N]-S[4,N])*)
(*                                                       +32*S[3,N]*S[1,N]*)
(*                                                       -4*S[-2,N]^2  *)
(*                                                        +8*(2*S[-2,1,N]-S[-3,N])*)
(*                                                         -8*H*( S[3,N] *)
(*                                                        +S[-2,N]*S[1,N]*)
(*                                                         +2*S[1,N]^3*)
(*                                                         -4*S[1,N]^2 *)
(*                                                           )*)
(*                                                          +4*H^2*(2*S[-2,N]+7*S[1,N]^2)*)
(*                                                          -76/3*S[1,N]^2*)
(*                                                          -12*S[-2,N]*)
(*                                                           -S[1,N]*(+32*H^3*)
(*                                                                                    +92*H^2*)
(*                                                                                    +86/3*H*)
(*                                                                                     -128/9)*)
(*                                                              -4*Zeta[2]*(+S[-2,N]*)
(*                                                                                             +4*S[1,N]^2*)
(*                                                                                              -3*S[1,N]*H*)
(*                                                                                              +3*S[1,N])*)
(*                                                                   -64*Zeta[3]*S[1,N]*)
(*                                                                      -2*Zeta[2]*H*(H+3)*)
(*                                                                      +32*Zeta[3]*H*)
(*                                                                      +10*H^4*)
(*                                                                       +50*H^3*)
(*                                                                       +49*H^2*)
(*                                                                       -815/18*H*)
(*                                                                      -14/5*Zeta[2]^2*)
(*                                                                        +43*Zeta[3]*)
(*                                                                       +701/24*)
(*                                                                        +16/3*Zeta[2]                                                                                                                                            *)
(*)/.{H->1/N/(N+1)};    *)
(**)
(**)
(*CAxialP[N_,L_]=( 1/2*L^2*(4*S[1,N]-2*H-3)^2*)
(*                                                    +L*(-16*S[1,N]^3*)
(*                                                               -8*S[3,N]*)
(*                                                               +12*S[1,N]^2*(1+2*H)*)
(*                                                               -8*H*S[-2,N]*)
(*                                                               +S[1,N]*76/3*)
(*                                                                +16*Zeta[2]*S[1,N]*)
(*							+4*Zeta[3]*)
(*							-6*Zeta[2]*)
(*                                                                 -47/2*)
(*                                                                  -32*H*S[1,N]*)
(*                                                                  -12*Zeta[2]*H*)
(*                                                                  +49/3*H*)
(*                                                               + 8*H^3*)
(*                                                                 -24*H^2*S[1,N]*)
(*                                                                 +28*H^2*)
(*                                                                 )*)
(*                                                       +8*S[1,N]^4*)
(*                                                       -8*(2*S[1,3,N]-S[4,N])*)
(*                                                       +32*S[3,N]*S[1,N]*)
(*                                                       -4*S[-2,N]^2  *)
(*                                                         -8*H*( S[3,N] *)
(*                                                        -S[-2,N]*S[1,N]*)
(*                                                         +2*S[1,N]^3*)
(*                                                         -3*S[1,N]^2 *)
(*                                                           )*)
(*                                                          +4*H^2*(-2*S[-2,N]+7*S[1,N]^2)*)
(*                                                          -76/3*S[1,N]^2*)
(*                                                           -S[1,N]*(+32*H^3*)
(*                                                                                    +76*H^2*)
(*                                                                                    +26/3*H*)
(*                                                                                     -128/9)*)
(*                                                              -4*Zeta[2]*(+S[-2,N]*)
(*                                                                                             +4*S[1,N]^2*)
(*                                                                                              -5*S[1,N]*H*)
(*                                                                                              +3*S[1,N])*)
(*                                                                   -64*Zeta[3]*S[1,N]*)
(*                                                                      -2*Zeta[2]*H*(5H+1)*)
(*                                                                      +32*Zeta[3]*H*)
(*                                                                      +10*H^4*)
(*                                                                       +42*H^3*)
(*                                                                       +21*H^2*)
(*                                                                       -1001/18*H*)
(*                                                                      -14/5*Zeta[2]^2*)
(*                                                                        +39*Zeta[3]*)
(*                                                                       +701/24*)
(*                                                                        +34/3*Zeta[2]                                                                                                                                            *)
(*)/.{H->1/N/(N+1)};    *)
(**)
(**)


(* ::Input:: *)
(*CVectorNP[N_,L_]=( L*( -8*(2*S[1,-2,N] -S[-3,N])*)
(*                                                      -8*S[3,N]*)
(*                                                    -16/3*S[1,N]*)
(*                                                     +8*H*S[-2,N]*)
(*                                                     +20/3*H*)
(*                                                    +1)*)
(*                                                    + 6*(4*S[-2,N]+3)/(N-2)/(N+3)*)
(*                                                    -4*(2*S[1,3,N]-S[4,N])*)
(*                                                   -4*S[-4,N]*)
(*                                                   -8*S[-2,N]^2*)
(*                                                  +16*(2*S[1,-2,N]-S[-3,N])*S[1,N]*)
(*                                                 +24*S[1,N]*S[3,N]*)
(*                                                 +4*Zeta[2]*S[-2,N]*)
(*                                               +8*Zeta[2]*S[1,N]^2*)
(*                                               -52*Zeta[3]*S[1,N]*)
(*                                               +8*S[-2,N] *)
(*                                             +16/3*S[1,N]^2 *)
(*                                            +64/9*S[1,N] *)
(*                                           +2/5*Zeta[2]^2*)
(*                                            +54*Zeta[3] *)
(*                                           -10/3*Zeta[2]*)
(*                                           -73/12*)
(*                                           +H^2*(32*S[-2,N]+10)*)
(*                                           +H*(8*(2*S[-2,1,N]-S[-3,N])*)
(*                                                    -40*S[-2,N]*S[1,N]*)
(*                                                    -12*S[3,N]*)
(*                                                     +36*Zeta[3]*)
(*                                                     -8*Zeta[2]*S[1,N]*)
(*                                                    +52*S[-2,N]*)
(*                                                     -76/3*S[1,N]*)
(*                                                    +1/9*)
(*                                              ))/.{H->1/N/(N+1)};    *)
(**)
(**)
(*CAxialNP[N_,L_]=( L*( -8*(2*S[1,-2,N] -S[-3,N])*)
(*                                                      -8*S[3,N]*)
(*                                                    -16/3*S[1,N]*)
(*                                                     +8*H*S[-2,N]*)
(*                                                      +8*H^3*)
(*                                                      +16*H^2*)
(*                                                     +20/3*H*)
(*                                                    +1)*)
(*                                                    + 24*(S[-2,N]+1)/(N-1)/(N+2)*)
(*                                                  +2*( +12*S[1,N]*S[3,N] *)
(*                                                     -2*(2*S[1,3,N]-S[4,N])*)
(*                                                   -2*S[-4,N]*)
(*                                                   -4*S[-2,N]^2*)
(*                                                  +8*(2*S[1,-2,N]-S[-3,N])*S[1,N]                                            *)
(*                                                 +2*(Zeta[2]+2)*S[-2,N]*)
(*                                               +4*Zeta[2]*S[1,N]^2*)
(*                                               -26*Zeta[3]*S[1,N]*)
(*                                             +8/3*S[1,N]^2 *)
(*                                            +32/9*S[1,N] *)
(*                                           +1/5*Zeta[2]^2*)
(*                                            +27*Zeta[3] *)
(*                                           -5/3*Zeta[2]*)
(*                                           -73/24*)
(*                                            +6*H^4*)
(*                                            +12*H^3*)
(*                                            -8*H^3*S[1,N]*)
(*                                           +2*H^2*(2*S[-2,N] -8*S[1,N]+Zeta[2]-5)*)
(*                                           +H*( -2*S[3,N]*)
(*                                                        +4*(2*S[-2,1,N]-S[-3,N])*)
(*                                                    -12*S[-2,N]*S[1,N]*)
(*                                                    -2*S[-2,N]*)
(*                                                     -4*Zeta[2]*S[1,N]*)
(*                                                     -2/3*S[1,N]*)
(*                                                      +8*Zeta[3]*)
(*                                                       +2*Zeta[2]*)
(*                                                    -113/18)*)
(*                                              ))/.{H->1/N/(N+1)};    *)
(**)

